Feasibility of observing Hanbury Brown and Twiss phase

The interferometers of Hanbury Brown and collaborators in the 1950s and 60s, and their modern descendants now being developed (intensity interferometers) measure the spatial power spectrum of the source from intensity correlations at two points. The quantum optical theory of the Hanbury Brown and Twiss (HBT) effect shows that more is possible, in particular the phase information can be recovered by correlating intensities at three points (bispectrum). In this paper we argue that such 3 point measurements are possible for bright stars such as Sirius and Betelgeuse using off the shelf single photon counters with collecting areas of the order of 100m2. It seems possible to map individual features on the stellar surface. Simple diameter measurements would be possible with amateur class telescopes.

==> supplemental/brightness.py <==
#!/usr/bin/python
"""
-------------------------------------------------------------------------------
This program generates a brightness distribution as specified by the input
arguments and then returns the two dimensional FFT and coordinate system.
-------------------------------------------------------------------------------
USAGE: this program is called by threedetectors.py with the arguments provided 
       as command line arguments when calling threedetectors.py - see there for 
       additional information on the different options

       
WHAT: 2dfft

HOW: scipy fftpack

=================ATTENTION:================================

when changing code beware that most length parameters are input in milliarcsecs
but can then be converted.

change window size scales with caution, especially when calling compare!

changing window sizes in brightness distribution generation will also require
changes in UVLIM in the main function

-------------------------------------------------------------------------------
Tina Wentz, UZH (Dez 2013)
Tina Wentz, Prasenjit Saha 2014
mailto: tina.wentz@gmail.com

This file is part of TAPAS, which is released under the terms of the GNU
General Public Licence (GPL), version 3.
For further details, see <http://www.gnu.org/licenses/>.
-------------------------------------------------------------------------------
"""
import sys, os, random, cmath, gc # re, shutil, commands
import numpy as np 
import scipy as sp
import math as ma
from scipy import signal, misc, fftpack
from scipy.special import jn, jn_zeros    
import matplotlib as mpl
import matplotlib.pyplot as plt
from numpy import set_printoptions, nan, inf
import pylab as pl
from matplotlib import rc, cm
from matplotlib import axis as ax
from mpl_toolkits.mplot3d import Axes3D

set_printoptions(threshold = 1000000000)
rc('text', usetex=True)
rc('font',**{'family':'serif','serif':['Palatino'], 'size':'18'})

#set_aspect('equal')

## === GLOBAL CONSTANTS
c = 2.997924580e8               ## speed of light in m / sec
h = 6.62606957e-34              ## Planck constant in J s
k_B = 1.3806488e-23             ## Boltzmann constant in J / K
r_sun = 6.955e8                 ## solar radius in meters
pc = 3.08567758e16              ## parsec in meters
eta = 0.0143877696              ## h*c/k_B in m K

## === HELPERS

def Ang2Rad(angle):  # from arcseconds to rad
  return angle * ma.pi / (180.*60.*60.)
def Mas2Rad(angle):  # from marcseconds to rad
  return angle * ma.pi / (1000.*180.*60.*60.)
def Rad2Mas(angle):
  return angle * 1000.*180.*60.*60. / ma.pi
def Rad2Arc(angle):
  return angle *180.*60.*60. / ma.pi

def SolidAngle(angdiam):  # in radians
  return ma.pi*(angdiam/2.)**2.

def CountCohTimePerArea(T, omega, wavel):   ## wavel in m  - optional obs timeresolution
  return omega /(wavel*wavel* (np.exp(eta/(wavel *T))-1.))

## === BRIGHTNESS PROFILES

def Uniform(R, BB, xs, zs, N):      # Radius
  radius = R
  orx, ory = xs[N/2], xs[N/2]
  for i,x in enumerate(xs):
    for j,y in enumerate(xs):
      if radius >= np.sqrt((x-orx)*(x-orx) + (y-ory)*(y-ory)): zs[i][j] = BB
      else: zs[i][j] = 0.
  return zs

def Limbdark(RO, RI, BB, xs, zs, N):  # outer and inner radius
  print 'REMEMBER BRIGHTNESS FOR LIMBDARK CHANGED TO .8 FOR COMPARISON!'
  radius = RO
  lradius = RI
  orx, ory = xs[N/2], xs[N/2]
  zs = np.zeros((len(xs), len(xs)))
  for i,x in enumerate(xs):
    for j,y in enumerate(xs):
      current = np.sqrt((x-orx)*(x-orx) + (y-ory)*(y-ory))
      if radius >= current:
        if lradius <= current:
          zs[i][j] = abs(current - radius)*1e8
        else: zs[i][j] = BB
      else: zs[i][j] = 0.
  return zs

def Structured(RO, RI, BB, BE, xs, zs, N): 
  radius = RO
  iradius = RO/4.
  lradius = RI
  orx, ory = xs[N/2], xs[N/2]
  or1x, or1y = (xs[N/2]-RO/2.), xs[N/2]
  or2x, or2y = xs[N/2], (xs[N/2]+RO/2.)
  or3x, or3y = (xs[N/2]+RO/3.), (xs[N/2]-RO/3.)
  zs = np.zeros((len(xs), len(xs)))
  for i,x in enumerate(xs):
    for j,y in enumerate(xs):
      if radius >= np.sqrt((x-orx)*(x-orx) + (y-ory)*(y-ory)): 
        if iradius >= np.sqrt((x-or1y)*(x-or1y) + (y-or1x)*(y-or1x)): zs[i][j] = BB
        elif iradius >= np.sqrt((x-or2y)*(x-or2y) + (y-or2x)*(y-or2x)): zs[i][j] = BB
        elif iradius >= np.sqrt((x-or3y)*(x-or3y) + (y-or3x)*(y-or3x)): zs[i][j] = BB
        elif lradius <= np.sqrt((x-orx)*(x-orx) + (y-ory)*(y-ory)):
         zs[i][j] = abs(np.sqrt((x-orx)*(x-orx) + (y-ory)*(y-ory)) - radius)*1e8
        else:zs[i][j] = BE
      else: zs[i][j] = 0.
  return zs

def Binary(R1, R2, xs, zs, N, DIST, B1, B2):  # radii and brightness of two stars
  radius1 = R1 
  radius2 = R2  
  orx1, ory1 = xs[N/2]-(Mas2Rad(DIST/2.)), xs[N/2]  
  orx2, ory2 = xs[N/2]+(Mas2Rad(DIST/2.)), xs[N/2]
  zs = np.zeros((len(xs), len(xs)))
  for i,x in enumerate(xs):
    for j,y in enumerate(xs):
      if radius1 >= np.sqrt((x-ory1)*(x-ory1) + (y-orx1)*(y-orx1)): zs[i][j] = B1   
      elif radius2 >= np.sqrt((x-ory2)*(x-ory2) + (y-orx2)*(y-orx2)): zs[i][j] = B2
      else: zs[i][j] = 0.
  return zs
      
## === MAIN

def main(args):
  print args[1:]

  ## PARAMETERS 
  WAVL = 500.e-9
  N = 1024         # lower powers of two might give log errors when normalizing!
  # SET LIMITS FOR UV PLOTS HERE
  UVLIM = 500.
  saveit = False
  if args[-1] == 'save': saveit = True

  ## OPTIONS
  if len(args) < 2:
    sys.stderr.write('usage: ./threedetectors define/examples {further input arguments} \n'\
      'to either define brightness distribution or show an example\n' \
      'please consult the README file for more information\n')
    sys.exit(1)
  if args[1] == 'define':
    print('NOTE: depending on the source size the window might have to be adjusted in the code \n' \
            'we would recommend doing that at the argument check at the beginning of brightness.py \n')
    if len(args) < 3:
      sys.stderr.write('to define brightness distribution run with one of the following options:\n' \
        'define uniform/limbdark/structured/binary {input arguments} \n' \
        'please consult the README file for more information \n')
      sys.exit(1)
    if args[2] =='uniform':    
      if len(args) != 5:
        sys.stderr.write('usage:  define uniform {radius in mas} {brightness, e.g. 1}\n')
        sys.exit(1)
      else:
        R = Mas2Rad(float(args[3]))     # disk radius rad
        BB = float(args[4])
        WINDOW = 25.*float(args[3])
    elif args[2] =='structured':
      if len(args) != 7:
        sys.stderr.write('usage:  define structured {outer radius in mas}' \
          '{inner radius in mas} {brightness, e.g. 1} {structure brightness, e.g. .8} \n' \
          'to change structure find functon Structured, line 108 in brightness.py to change positions \n')
        sys.exit(1)
      else:
        RO = Mas2Rad(float(args[3]))    # disk radius 
        RI = Mas2Rad(float(args[4]))    # inner radius in mas
        BB = float(args[6])
        BE = float(args[5])
        print 'structured'
        WINDOW = 25.*float(args[3])
    elif args[2] =='limbdark':
      if len(args) != 6:
        sys.stderr.write('usage:  define limbdark {outer radius in mas} {inner radius in mas} {brightness, e.g. 1}\n')
        sys.exit(1)
      else:
        RO = Mas2Rad(float(args[3]))    # outer radius in mas
        RI = Mas2Rad(float(args[4]))    # inner radius in mas
        BB = float(args[5])
        WINDOW = 25.*float(args[3])
    elif args[2] =='binary':
      if len(args) != 8:
        sys.stderr.write('usage:  define binary {radius1 in mas} {radius2 in mas}\n' \
          '{Brightness1 in [0,1]} {Brightness2 in [0,1]} {center distance in mas} \n')
        sys.exit(1)
      else:
        R1 = Mas2Rad(float(args[3]))    # one radius
        R2 = Mas2Rad(float(args[4]))    # other radius
        B1 = float(args[5])             # brightness
        B2 = float(args[6])
        DIST = float(args[7])  # distance between centers of the two in mas
        WINDOW = 30.*float(args[3])
    else:
      sys.stderr.write('to define brightness distribution run with one of the following options:\n' \
        'define uniform/limbdark/structured/binary {input arguments} \n' \
        'please consult the README file for more information \n')
      sys.exit(1)
  elif args[1] == 'example' or args[1] == 'compare':
    if len(args) < 3:
      sys.stderr.write('call either of the following examples\n' \
        'example uniform/limbdark/structured/binary/capella\n' \
        'please consult the README file for more information \n')
      sys.exit(1)
    if args[2] =='uniform':    
      R = Mas2Rad(1.)     # disk radius rad
      BB = 1.
      WINDOW = 25.
    elif args[2] =='structured' or (args[1] == 'compare' and saveit == False):
      RO = Mas2Rad(1.)    # disk radius 
      RI = Mas2Rad(.9)    # inner radius in mas
      BB = 1.
      BE = .8
      print 'structured'
      WINDOW = 25.
    elif args[2] =='limbdark' or saveit:
      RO = Mas2Rad(1.)    # outer radius in mas
      RI = Mas2Rad(.9)    # inner radius in mas
      BB = .8
      WINDOW = 25.
    elif args[2] =='binary':
      R1 = Mas2Rad(1.)    # one radius
      R2 = Mas2Rad(.8)    # other radius
      B1 = 1.             # brightness
      B2 = 1.
      DIST = 2.5  # distance between centers of the two in mas
      WINDOW = 30.
      #ATTENTION
    elif args[2] =='capella':
      R1 = (12.2*r_sun)/(12.9*pc)   # one radius in rad
      R2 = (9.2*r_sun)/(12.9*pc)    
      # using flux from rdeltatau here
      B1 = CountCohTimePerArea(4940., SolidAngle(2*R1), WAVL)
      B2 = CountCohTimePerArea(5700., SolidAngle(2*R2), WAVL)
      B1, B2 = B1/max(B1,B2), B2/max(B1,B2)
      DIST = 50. # distance between centers of the two in mas
      WINDOW = 30.* Rad2Mas(R1)
    else:
      sys.stderr.write('call either of the following examples\n' \
        'example uniform/limbdark/structured/binary/capella\n' \
        'please consult the README file for more information \n')
      sys.exit(1)
  else:
    sys.stderr.write('usage: ./framesfromfft define/examples {further input arguments} \n'\
      'to either define brightness distribution or show an example\n' \
      'please consult the README file for more information\n')
    sys.exit(1)

  if saveit: 
    outputdir = 'ThreeDetectorResults/DirectCompare'
    if not os.path.exists(outputdir): os.makedirs(outputdir)
  else: 
    outputdir = 'ThreeDetectorResults/'+str(args[1]).replace(' ', '')+'/'+str(args[2]).replace(' ', '')
    if not os.path.exists(outputdir): os.makedirs(outputdir)

## ACTION:
  deltax = Mas2Rad(WINDOW)/N 
  deltau = 1./(N*deltax) 

  xs = [deltax*i for i in range(N)]
  us = [deltau*(i-N/2.) for i in range(N)]
  wus = [u*WAVL for u in us]
  xmas = [x*206265000. for x in xs]
  X,Y = np.meshgrid(xs,xs)

  zs = np.zeros((len(xs), len(xs)))

## make a brightness distribution
  if args[2] =='uniform':    
    zs = Uniform(R, BB, xs, zs, N)
  if args[2] =='structured':
    zs = Structured(RO, RI, BB, BE, xs, zs, N)
  if args[2] =='limbdark':
    zs = Limbdark(RO, RI, BB, xs, zs, N)
  if args[2] =='binary' or args[2] =='capella':
    zs = Binary(R1, R2, xs, zs, N, DIST, B1, B2)


## FFT:
  F = fftpack.fftshift(fftpack.fft2(fftpack.ifftshift(zs)))
  if saveit: 
    np.save(outputdir+'/'+args[2]+'fft.npy', F)
  else:
    pl.figure()
    maxv = np.amax(zs)
    v = np.linspace(0,maxv,100)
    DISK = pl.contourf(xmas, xmas, zs, levels=v, cmap=pl.cm.Blues) 
    pl.xlabel(r'$mas$')
    pl.ylabel(r'$mas$')
    cb = pl.colorbar(DISK)
    cb.set_label('surface brightness')
    pl.savefig(outputdir+'/'+sys.argv[1]+sys.argv[2]+'brightness.png')
  return (F, wus, deltau, WAVL, outputdir)
  
if __name__ == '__main__':
  main()
  # import sys
  # main(sys.argv[1:])




==> supplemental/threedetectors.py <==
#!/usr/bin/python
"""
-------------------------------------------------------------------------------
This program generates plots for three detector visibility.
Each plot shows the 3 point correlation depending on the position of one of the
detectors while the other two are fixed, the fixed baseline is indicated by a 
black line.
-------------------------------------------------------------------------------
USAGE: call this program with the following options, the correct sequence of
       parameters is given in the README file

./threedetectors define uniform/limbdark/structured/binary parameters 

       to see some examples call:

./threedetectors example uniform/limbdark/structured/binary/capella/algol (??)

       to compare a limbdarkened and a structured disk:

./threedetectors compare

       
WHAT: 2dfft

HOW: - calls brightness.py to generate brightness distribution and the
     corresponding 2d fourier transform (= visibility)
     - calculates the bispectrum by multiplying visibilities for each baseline
     (for one fixed base line and the position of the third detector)
     - plots are then saved to generated outputdirectory.


=================ATTENTION:================================

when changing code beware that most length parameters are input in milliarcsecs
but can then be converted.

each plot has its own scale - this can sadly not be avoided if we want to
use the full spectrum of the colorbar to show the data efficiently

changing window sizes in brightness distribution generation will also require
changes in UVLIM - the limits of the transfom plots

-------------------------------------------------------------------------------
Tina Wentz, UZH (Dez 2013)
Tina Wentz, Prasenjit Saha 2014
mailto: tina.wentz@gmail.com

This file is released under the terms of the GNU General Public Licence (GPL),
version 3.
For further details, see <http://www.gnu.org/licenses/>.
-------------------------------------------------------------------------------
"""
import sys, os, random, cmath  # re, shutil, commands
import numpy as np 
import scipy as sp
import math as ma
from scipy.special import jn, jn_zeros 
import matplotlib as mpl
#mpl.use('Agg')
import matplotlib.pyplot as plt
from numpy import set_printoptions, nan
from operator import itemgetter
import pylab as pl
from matplotlib import rc, cm
from mpl_toolkits.mplot3d import Axes3D
import brightness

rc('text', usetex=True)
rc('font',**{'family':'serif','serif':['Palatino']})
set_printoptions(threshold = 1000000000)


## === GLOBAL CONSTANTS
c = 2.997924580e8               ## speed of light in m/sec
h = 6.62606957e-34              ## Planck constant in J s
k_B = 1.3806488e-23             ## Boltzmann constant in J / K
r_sun = 6.955e8                 ## solar radius in meters
pc = 3.08567758e16              ## parsec in meters
eta = 0.0143877696              ## h*c/k_B in m K


## === MAIN
## ============================================================================
def main(): 
## --- GENERATE BRIGHTNESS DISTRIBUTION AND GET IT'S FOURIER TRANSFORM
  args = sys.argv
  if len(sys.argv) < 2:
    sys.stderr.write('please call with one of the following options \n'\
      ' ./threedetectors define/example/compare \n')
    sys.exit(1)

  if sys.argv[1] == 'compare':
    args.append('limbdark')
    args.append('save')
    V, wus, deltau, wavel, coutputdir = brightness.main(args)
    args.remove('limbdark')
    args.remove('save')
    args.append('structured')
  
  V, wus, deltau, wavel, outputdir = brightness.main(args)

  #remember: wus is list of coordinate in meters (u*wavelength)
## === ACTION:
  M = len(wus)/2
  L = 100                # 'half the window size index' 100 with K 40 was a nice example.
  Ks = [float(i+1.) for i in range(100)]    # baseline index: 'base line' / (deltau*lambda)
  X = np.linspace(wus[M-L],wus[M+L-1],2*L)
  XX = [i for i in range(len(Ks))]

  # FOR DIFFERENCE MOVIE
  if sys.argv[1] == 'compare':
      Vlimb = np.load(coutputdir+'/limbdarkfft.npy')
      Vlimb /= Vlimb[M,M]

  V /= V[M,M]
  Vr = np.real(V)
  Vi = np.imag(V)
  Vp = np.arctan2(Vi, Vr)
  
  for f, K in enumerate(Ks):
    if sys.argv[1] == 'compare':
      arrlimb = np.zeros((2*L,2*L))
      for i in range(2*L):
        for j in range(2*L):
          ii,jj = i-L,j-L
          arrlimb[j,i] = 2*np.real(Vlimb[M+ii,M+jj]*Vlimb[M+K-ii,M-jj]*Vlimb[M-K,M])
      arr1 = np.zeros((2*L,2*L))
      for i in range(2*L):
        for j in range(2*L):
          ii,jj = i-L,j-L
          arr1[j,i] = 2*np.real(V[M+ii,M+jj]*V[M+K-ii,M-jj]*V[M-K,M])
      arr = np.subtract(arr1,arrlimb)
    else:
      arr = np.zeros((2*L,2*L))
      bisreal = 0.*arr
      biscomp = 0j *arr
      for i in range(2*L):
        for j in range(2*L):
          ii,jj = i-L,j-L
          bisreal[j,i] = np.real(V[M+ii,M+jj]*V[M+K-ii,M-jj]*V[M-K,M])
          biscomp[j,i] = V[M+ii,M+jj]*V[M+K-ii,M-jj]*V[M-K,M]
      arr = 2*bisreal
      arrcosp = biscomp.real/abs(biscomp)
      arrabs = abs(biscomp)
    
    if sys.argv[1] == 'compare':
      XX[f] = pl.subplots(nrows=1, ncols=3, figsize = (20,5))
      maxv = np.amax(arrlimb)
      v = np.linspace(-maxv,maxv,100)
      B = pl.subplot(1,3,1)
      B.set_aspect('equal')
      BB = B.contourf(X, X, arrlimb, levels=v, cmap=pl.cm.RdBu) 
      pl.xlabel(r'$u \lambda [m]$')
      pl.ylabel(r'$u \lambda [m]$')      
      pl.xlim(-250., 250.)
      pl.ylim(-250., 250.)
      pl.hlines(X[L], X[L], X[L+K])
      pl.colorbar(BB)
      A = pl.subplot(1,3,2)
      A.set_aspect('equal')
      maxv = np.amax(arr)
      v = np.linspace(-maxv,maxv,100)
      AA = A.contourf(X, X, arr, levels=v, cmap=pl.cm.RdBu) 
      pl.xlabel(r'$u \lambda [m]$')
      pl.xlim(-250., 250.)
      pl.ylim(-250., 250.)
      pl.yticks([])
      pl.hlines(X[L], X[L], X[L+K])
      pl.colorbar(AA)
      C = pl.subplot(1,3,3)
      C.set_aspect('equal')
      maxv = np.amax(arr1)
      v = np.linspace(-maxv,maxv,100)
      CC = C.contourf(X, X, arr1, levels=v, cmap=pl.cm.RdBu) 
      pl.xlabel(r'$u \lambda [m]$')
      pl.xlim(-250., 250.)
      pl.ylim(-250., 250.)
      pl.yticks([])
      pl.hlines(X[L], X[L], X[L+K])
      pl.colorbar(CC)
      C.set_label('2 Re[V$_{12}$V$_{23}$V$_{31}$]')
      pl.savefig(coutputdir+'/'+sys.argv[1]+str(K).replace('.0','')+'diff.png')
      print 'K =  ', K, ' so baseline K*deltau*wavel = ', K*deltau*wavel


    else:
      pl.figure()
      maxv = np.amax(arrabs)
      v = np.linspace(0,maxv,100)
      AB = pl.contourf(X, X, arrabs, levels=v, cmap=pl.cm.Blues) 
      pl.xlim(-250., 250.)
      pl.ylim(-250., 250.)
      pl.xlabel(r'$u \lambda [m]$')
      pl.ylabel(r'$u \lambda [m]$')
      pl.hlines(X[L], X[L], X[L+K])
      cb = pl.colorbar(AB) #, ticks = v)
      cb.set_label(r'$|V_{12}V_{23}V_{31}|$')
      pl.savefig(outputdir+'/'+sys.argv[1]+sys.argv[2]+str(K).replace('.0','')+'ab.png')

      pl.figure()
      maxv = np.amax(abs(arr))
      v = np.linspace(-maxv,maxv,100)
      RE = pl.contourf(X, X, arr, levels=v, cmap=pl.cm.RdBu) 
      pl.xlim(-250., 250.)
      pl.ylim(-250., 250.)
      pl.xlabel(r'$u \lambda [m]$')
      pl.ylabel(r'$u \lambda [m]$')
      pl.hlines(X[L], X[L], X[L+K])
      cb = pl.colorbar(RE)
      cb.set_label('2 Re[V$_{12}$V$_{23}$V$_{31}$]')
      pl.savefig(outputdir+'/'+sys.argv[1]+sys.argv[2]+str(K).replace('.0','')+'re.png')


      panel = pl.figure().add_subplot(111, aspect='equal')
      maxv = np.amax(arrcosp)
      v = np.linspace(-1,1,100)
      PH = panel.contourf(X, X, arrcosp, levels=v, cmap=pl.cm.RdBu) 
      panel.set_xlim(-250., 250.)
      panel.set_ylim(-250., 250.)
      panel.set_xlabel(r'$u \lambda [m]$')
      panel.set_ylabel(r'$u \lambda [m]$')
      panel.hlines(X[L], X[L], X[L+K])
      cb = pl.colorbar(PH)
      cb.set_label(r' $ \cos(\hbox{bispectrum phase}) \in [-1,1]$')

      pl.savefig(outputdir+'/'+sys.argv[1]+sys.argv[2]+str(K).replace('.0','')+'ph.png')
      print 'K =  ', K, ' so baseline K*deltau*wavel = ', K*deltau*wavel
  sys.exit(1)

    

if __name__ == '__main__':
    main()

